Computational lower limits on small Ramsey numbers

Computer-based attempts to construct lower bounds for small Ramsey numbers are discussed. A systematic review of cyclic Ramsey graphs is attempted. Many known lower bounds are reproduced. Several new bounds are reported.

==> review.py <==
import networkx as nx


maximal_graphs=[nx.circulant_graph(136, [1, 2, 7, 12, 14, 15, 17, 20, 24, 28, 30, 39, 40, 44, 47, 48, 55, 56, 65]),
	nx.circulant_graph(132, [5, 6, 9, 11, 12, 15, 16, 17, 19, 20, 27, 28, 29, 30, 31, 32, 36, 38, 39, 41, 42, 46, 53, 56, 59, 63, 66]),#(5,9)
	nx.circulant_graph(146, [1, 2, 3, 7, 8, 11, 13, 15, 19, 20, 25, 29, 31, 32, 34, 36, 37, 41, 42, 43, 46, 51, 53, 54, 55, 65, 66, 67, 70, 71, 73]),#(5,10)
	nx.circulant_graph(182, [4, 5, 7, 13, 21, 22, 29, 30, 31, 36, 39, 40, 43, 48, 50, 54, 61, 63, 64, 65, 66, 68, 70, 74, 75, 77, 80, 81, 82, 83, 84, 87, 88, 91]),#(5,11)
	nx.circulant_graph(126, [2, 9, 10, 11, 13, 14, 16, 17, 21, 22, 24, 27, 28, 29, 30, 32, 33, 37, 38, 41, 45, 47, 54, 56, 57, 59, 60, 61]),#(6,8)
	nx.circulant_graph(182, [3, 4, 6, 7, 10, 12, 15, 17, 20, 25, 26, 28, 29, 32, 38, 39, 40, 41, 42, 43, 45, 46, 51, 52, 53, 55, 56, 59, 60, 65, 66, 69, 71, 73, 79, 84, 85]),#(6,9)
	nx.circulant_graph(153, [6, 7, 9, 10, 11, 12, 17, 19, 21, 22, 23, 25, 28, 30, 31, 32, 34, 35, 36, 37, 39, 41, 43, 44, 45, 46, 47, 48, 50, 52, 54, 58, 61, 67, 71, 73, 75]),#(7,7)
	nx.circulant_graph(202, [3, 4, 6, 7, 11, 14, 15, 16, 20, 22, 24, 27, 29, 30, 35, 36, 39, 41, 51, 52, 53, 54, 55, 56, 57, 58, 59, 61, 63, 64, 67, 68, 69, 70, 73, 75, 76, 78, 80, 82, 83, 84, 88, 89, 91, 92, 93, 96, 99, 100, 101]),#(7,7)
	nx.circulant_graph(202, [1, 2, 7, 9, 10, 15, 16, 19, 22, 23, 27, 28, 33, 35, 36, 41, 45, 48, 49, 51, 52, 59, 60, 62, 66, 71, 73, 76, 78, 79, 85, 86, 88, 91, 92, 97, 99, 101, ]),#(5,12)
	nx.circulant_graph(232, [3, 5, 6, 7, 20, 22, 23, 24, 27, 28, 29, 30, 31, 34, 35, 36, 39, 40, 41, 44, 46, 47, 48, 51, 52, 53, 55, 68, 69, 70, 72, 78, 80, 81, 82, 97, 98, ]),#(5,13)
	nx.circulant_graph(258, [2, 3, 5, 7, 8, 12, 17, 18, 19, 20, 25, 29, 31, 32, 35, 40, 43, 44, 46, 47, 51, 55, 56, 59, 61, 68, 71, 78, 84, 88, 89, 94, 96, 104, 105, 108, 110, 111, 117, 120, 121, 123, 126, 127, 129, ]),#(5,14)
	nx.circulant_graph(266, [1, 6, 8, 9, 10, 11, 13, 39, 41, 42, 43, 44, 46, 49, 52, 55, 58, 61, 64, 65, 66, 67, 68, 69, 89, 90, 92, 93, 94, 96, 99, 102, 105, 108, 111, 114, 117, 120, 122, 123, 124, 125, 126, 127, 129, 131, 133]), #(5,15)
	nx.circulant_graph(203, [3, 5, 6, 7, 9, 10, 11, 12, 14, 17, 19, 20, 21, 22, 24, 25, 26, 28, 34, 36, 38, 41, 42, 43, 45, 51, 53, 55, 59, 75, 79, 81, 83, 89, 91, 92, 93, 96, 97, 98, 100]),#(6,10)
	nx.circulant_graph(248, [4, 8, 11, 12, 13, 14, 15, 17, 21, 24, 25, 26, 28, 30, 34, 40, 42, 44, 45, 46, 50, 51, 53, 55, 57, 58, 59, 60, 63, 64, 66, 68, 74, 82, 84, 87, 89, 90, 93, 95, 97, 100, 102, 116, 117, 118, 119, ]),#(6,11)
	nx.circulant_graph(260, [5, 10, 11, 14, 15, 16, 17, 19, 22, 23, 24, 26, 28, 30, 32, 33, 34, 37, 39, 40, 41, 42, 45, 46, 47, 49, 51, 53, 55, 56, 57, 60, 62, 63, 64, 65, 68, 69, 74, 84, 89, 90, 93, 94, 96, 98, 101, 102, 105, ]),#(6,12)
	nx.circulant_graph(333, [2, 4, 9, 16, 18, 19, 21, 23, 25, 26, 30, 32, 33, 34, 35, 38, 40, 42, 47, 48, 49, 51, 52, 53, 58, 59, 60, 62, 65, 66, 67, 68, 70, 74, 75, 77, 79, 81, 82, 84, 87, 91, 94, 96, 98, 101, 102, 104, 109, 115, 116, 119, 125, 126, 130, 133, 147, 153]),#(6,13)
	nx.circulant_graph(251, [1, 2, 3, 5, 8, 10, 18, 20, 21, 22, 30, 31, 34, 35, 36, 38, 41, 43, 44, 45, 48, 49, 57, 58, 59, 61, 69, 71, 74, 76, 77, 78, 79, 80, 81, 82, 84, 89, 92, 94, 97, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, ]),#(7,9)
	nx.circulant_graph(291, [3, 5, 6, 7, 8, 10, 25, 26, 27, 29, 30, 32, 33, 34, 36, 38, 39, 40, 42, 43, 45, 46, 47, 49, 51, 52, 53, 55, 56, 67, 69, 71, 72, 73, 76, 77, 78, 79, 80, 81, 84, 85, 86, 89, 90, 91, 92, 93, 94, 98, 99, 101, 102, 103, 109, 110, 111, 113, 116, 118, 119, 120, 121, 122, 123, 124, 126, 129, 131, 132, 133, 134, 135, 136, 137, 139, ]),#(7,10)
]

def test_maximals():
	for g in maximal_graphs:
		print nx.graph_clique_number(g), nx.graph_clique_number(nx.complement(g))

list_colorings=[
	((5,9), (
	(132, 0xe8a01402959f4478, 0xf117cd4a014028bf, 0x0, 0x0),
	(128, 0x44b09f0728a811c4, 0x11c40a8a707c8691, 0x0, 0x0),
	(128, 0x44a19f0728a811c4, 0x11c40a8a707cc291, 0x0, 0x0),
	(128, 0x11e48a0278fc0091, 0x44801f8f202893c4, 0x0, 0x0),
	(127, 0xd30a8923c8614166, 0x19a0a184f1245432, 0x0, 0x0),
	(126, 0x1c024d5e6aae3804, 0x4038eaacf564807, 0x0, 0x0),
	(126, 0xfe888b84bc44421, 0x1084447a43a222fe, 0x0, 0x0),
	(124, 0xdec10823181cee09, 0x483b9c0c620841b, 0x0, 0x0),
	(124, 0xde810823181cee09, 0x483b9c0c620840b, 0x0, 0x0),
	(124, 0xde810814a40def06, 0x307bd812940840b, 0x0, 0x0),
	(124, 0xd8d3044a288587b0, 0x6f0d08a2910658, 0x0, 0x0),
	(124, 0x8d969e0a2c4411a0, 0x2c4111a283cb4d, 0x0, 0x0),
	(124, 0x8d96160a28c413e0, 0x3e4118a283434d, 0x0, 0x0),
	(124, 0x54f0ca2411281f89, 0x48fc0a441229879, 0x0, 0x0),
	(124, 0x54f0ca2411281b89, 0x48ec0a441229879, 0x0, 0x0),
	(124, 0x5004d94c8b5a0b32, 0x26682d68994d900, 0x0, 0x0),
	(123, 0xcf328a63c0414260, 0x190a080f194533, 0x0, 0x0),
	(123, 0xcc1dd8641552cc80, 0x4cd2aa0986ee0, 0x0, 0x0),
	(123, 0xcc1dd8641550cc80, 0x4cc2aa0986ee0, 0x0, 0x0),
	(123, 0x4a23eafaa2680028, 0x500059157d5f11, 0x0, 0x0),
	(123, 0x4878b48080a2b371, 0x23b35140404b478, 0x0, 0x0),
	(123, 0x4878b28080a2b371, 0x23b351404053478, 0x0, 0x0),
	(123, 0x486dc48400362da3, 0x316d1b000848ed8, 0x0, 0x0),
	(123, 0x4836d60e9100c1c6, 0x18e0c0225c1adb0, 0x0, 0x0),
	(123, 0x4836d60e9100c146, 0x18a0c0225c1adb0, 0x0, 0x0),
	(123, 0x32c284294c625a06, 0x1816918ca50850d, 0x0, 0x0),
	(123, 0x32c284094c625a8e, 0x1c56918ca40850d, 0x0, 0x0),
	(123, 0x318c00ba2e88056d, 0x2da8045d17400c6, 0x0, 0x0),
	(123, 0x318c00ba2688056d, 0x2da8045917400c6, 0x0, 0x0),
	(123, 0x3d20071d056e024, 0x901da82e38012f, 0x0, 0x0),
	(123, 0x3520071dc5ee024, 0x901de8ee38012b, 0x0, 0x0),
	(123, 0xa7ca7ca28000a8, 0x54000514f94f94, 0x0, 0x0),
	(123, 0x707001b9b9803e, 0x1f0067676003838, 0x0, 0x0),
	(122, 0xd7a2d322d0480968, 0x2d20241689968b, 0x0, 0x0),
	(122, 0xabc49b829e420650, 0x14c084f283b247, 0x0, 0x0),
	(122, 0xabc49b8296420650, 0x14c084d283b247, 0x0, 0x0),
	(122, 0xab080c9285633852, 0x94398d42926021, 0x0, 0x0),
	(122, 0x92e000edc788025c, 0x748023c76e000e, 0x0, 0x0),
	(122, 0x83f1482544a8684c, 0x642c2a4548251f, 0x0, 0x0),
	(122, 0x83f1482544a8604c, 0x640c2a4548251f, 0x0, 0x0),
	(122, 0x83f10c6544a8614c, 0x650c2a454c611f, 0x0, 0x0),
	(122, 0x8354e244081a3716, 0xd1d8b020448e55, 0x0, 0x0),
	(122, 0x8352a020c9316788, 0x23cd1926080a95, 0x0, 0x0),
	(122, 0x82893c407e3c8091, 0x1120278fc047922, 0x0, 0x0),
	(122, 0x8253b290480129f9, 0x13f290024129b94, 0x0, 0x0),
	(122, 0x822d434a32084266, 0xcc842098a58568, 0x0, 0x0),
	(122, 0x822d434a12184766, 0xcdc43090a58568, 0x0, 0x0),
	(122, 0x6db6d145e00005e8, 0x2f40000f4516db, 0x0, 0x0),
	(122, 0x6d88a9279180d254, 0x54960313c92a23, 0x0, 0x0),
	(122, 0x6c870abc28c48054, 0x540246287aa1c2, 0x0, 0x0),
	(122, 0x6c083896611c21f9, 0x13f08710cd23820, 0x0, 0x0),
	(122, 0x6c083892611c21f9, 0x13f08710c923820, 0x0, 0x0),
	(122, 0x55a2d332d0480968, 0x2d20241699968b, 0x0, 0x0),
	(122, 0x45b0076d81c0e00e, 0xe00e07036dc01b, 0x0, 0x0),
	(122, 0x44a556133a089911, 0x1113220b990d54a, 0x0, 0x0),
	(122, 0x44a3f16d40002da8, 0x2b6800056d1f8a, 0x0, 0x0),
	(122, 0x448556313ea098a1, 0x10a320af918d542, 0x0, 0x0),
	(122, 0x448556313ea09881, 0x102320af918d542, 0x0, 0x0),
	(122, 0x440d56313ca0d8a0, 0xa360a7918d560, 0x0, 0x0),
	(122, 0x3987063660f0303e, 0xf8181e0cd8c1c3, 0x0, 0x0),
	(122, 0x38e09928c14604db, 0x1b640c50629320e, 0x0, 0x0),
	(122, 0x29c6e332c0605302, 0x81940c06998ec7, 0x0, 0x0),
	(122, 0x29c6e33282605302, 0x81940c82998ec7, 0x0, 0x0),
	(122, 0x29c6e33280615302, 0x81950c02998ec7, 0x0, 0x0),
	(122, 0x10a3f16d40002da8, 0x2b6800056d1f8a, 0x0, 0x0),
	(122, 0x1088c6039c1bde06, 0xc0f7b07380c622, 0x0, 0x0),
	(122, 0x1013b290482529f9, 0x13f294824129b90, 0x0, 0x0),
	(122, 0x15a3112c1336708, 0x21cd99069118b5, 0x0, 0x0),
	(122, 0x15a3102c133670c, 0x61cd99068118b5, 0x0, 0x0),
	(122, 0x15a3102c1336708, 0x21cd99068118b5, 0x0, 0x0),
	(122, 0x152b121c9316788, 0x23cd1927091a95, 0x0, 0x0),
	(122, 0x6a71b1411b202c, 0x6809b1051b1cac, 0x0, 0x0),
	(122, 0x4bd171c01da824, 0x482b70071d17a4, 0x0, 0x0),
	(122, 0x4bc371c01de824, 0x482f70071d87a4, 0x0, 0x0),
	(122, 0x200e380db6d80e, 0xe036db6038e008, 0x0, 0x0),
	(122, 0x122891cff3891, 0x11239fe71228900, 0x0, 0x0),
	(122, 0x112813c7e3c89, 0x12278fc79029100, 0x0, 0x0),
	(122, 0x102893c7e3c91, 0x11278fc79228100, 0x0, 0x0),
	(122, 0x22891de7b891, 0x1123bcf71228800, 0x0, 0x0),
	(121, 0x81472360b2a3580c, 0x301ac54d06c4e2, 0x0, 0x0),
	(121, 0x24f7c108f9042b09, 0x90d4209f1083ef, 0x0, 0x0),
	(121, 0x24f7c108f5042b09, 0x90d420af1083ef, 0x0, 0x0),
	(121, 0xb30fa130a29134, 0x2c89450c85f0cd, 0x0, 0x0),
	(120, 0xff9bc64384424221, 0x42212110e131ec, 0x0, 0x0),
	(120, 0xff8fe64384424221, 0x42212110e133f8, 0x0, 0x0),
	(120, 0xf7a20d4046b347e0, 0x3f166b1015822, 0x0, 0x0),
	(120, 0xebd5290742916182, 0x20c344a1704a55, 0x0, 0x0),
	(120, 0xebd5290742916122, 0x224344a1704a55, 0x0, 0x0),
	(120, 0xeb88e06085656517, 0x74535350830388, 0x0, 0x0),
	(120, 0xeb85695303826093, 0x648320e0654b50, 0x0, 0x0),
	(120, 0xd5b65b32449017a0, 0x2f40491266d36, 0x0, 0x0),
	(120, 0xd5a65b32049017a2, 0x22f40490266d32, 0x0, 0x0),
	(120, 0xd5a21cc046b347c0, 0x1f166b1019c22, 0x0, 0x0),
	(120, 0xc1d1020e8d68046b, 0x6b100b58b82045, 0x0, 0x0),
	(120, 0xc1bed600d6462206, 0x302231358035be, 0x0, 0x0),
	(120, 0xc1a38001d80b702e, 0x3a07680dc000e2, 0x0, 0x0),
	(120, 0xc1a2dc40dc0e200e, 0x3802381d811da2, 0x0, 0x0),
	(120, 0xc1a2dc40dc0e000e, 0x3800381d811da2, 0x0, 0x0),
	(120, 0xc1a2dc00dc0e200e, 0x3802381d801da2, 0x0, 0x0),
	(120, 0xc1a2dc00dc0e000e, 0x3800381d801da2, 0x0, 0x0))),
	((6,8), (
	(126, 0xfc6dc2a79386c6dd, 0x176c6c393ca876c7, 0x0, 0x0),
	(126, 0x4b2d0abcf3685cdf, 0x1f6742d9e7aa169a, 0x0, 0x0),
	(125, 0xfee126b9342e6ff4, 0x2ff6742c9d64877, 0x0, 0x0),
	(125, 0xfb6537eca00169bf, 0xfd96800537eca6d, 0x0, 0x0),
	(125, 0xfae127bd342f4f74, 0x2ef2f42cbde4875, 0x0, 0x0),
	(125, 0xfae126b9342e6ff4, 0x2ff6742c9d64875, 0x0, 0x0),
	(125, 0x9c4d5a996a38fbd5, 0xabdf1c56995ab23, 0x0, 0x0),
	(125, 0x6de4beb6685be843, 0xc217da166d7d27b, 0x0, 0x0),
	(125, 0x6de4be96685be843, 0xc217da16697d27b, 0x0, 0x0),
	(125, 0x69c433df98d174d9, 0x9b2e8b19fbcc239, 0x0, 0x0),
	(125, 0x63f5d0af1add7690, 0x96ebb58f50bafc, 0x0, 0x0),
	(125, 0xe7519eb24abfb35, 0xacdfd524d798ae7, 0x0, 0x0),
	(125, 0xd8dfda7a46c5655, 0xaa6a3625e5bfb1b, 0x0, 0x0),
	(125, 0x9742fbae85dfe90, 0x97fba175df42e9, 0x0, 0x0),
	(125, 0x6c9f7c72acc523f, 0xfc4a3354e3ef936, 0x0, 0x0),
	(124, 0xda7b847c3dee9963, 0x634cbbde1f10ef2, 0x0, 0x0),
	(124, 0xd9f3ed60aa7ed359, 0x4d65bf2a835be7c, 0x0, 0x0),
	(123, 0xfee7335a8a5938f8, 0x7c7269456b339d, 0x0, 0x0),
	(123, 0xb5897de506ee0d97, 0x3a6c1dd829efa46, 0x0, 0x0),
	(123, 0xb430ff8a36d572ce, 0x1cd3aadb147fc30, 0x0, 0x0),
	(122, 0xc7a498cc92f16dbd, 0x17b6d1e9266324b, 0x0, 0x0),
	(122, 0xc6f9f89897166e41, 0x104ecd1d2323f3e, 0x0, 0x0),
	(122, 0xbb8d6778eacc0cd1, 0x1166066ae3dcd63, 0x0, 0x0),
	(122, 0x93f690524cbe996f, 0x1ed32fa649412df, 0x0, 0x0),
	(122, 0x39a3bcf7166a46c2, 0x86c4acd1de7b8b, 0x0, 0x0),
	(122, 0x3884dad6b41cef7a, 0xbdee705ad6b642, 0x0, 0x0),
	(122, 0x2955a669a77e0a7e, 0xfca0fdcb2ccb55, 0x0, 0x0),
	(122, 0x208b7df237d8df, 0x1f637d89f7da208, 0x0, 0x0),
	(121, 0xff3eb733b4f2d40a, 0x502b4f2dcced7c, 0x0, 0x0),
	(119, 0xf3eb0f76cf88262d, 0x2d19047cdbbc35, 0x0, 0x0),
	(119, 0xeddce12566b6a37e, 0x1fb15b59a921ce, 0x0, 0x0),
	(119, 0xeddce12546b6a37e, 0x1fb15b58a921ce, 0x0, 0x0),
	(119, 0xdef6f14697fb0cc8, 0x4cc37fa58a3db, 0x0, 0x0),
	(119, 0xdef63ef061f0701f, 0x3e0383e183df1b, 0x0, 0x0),
	(119, 0xd2e1ba9665e2fbc2, 0x10f7d1e99a5761, 0x0, 0x0),
	(119, 0xc0dfc719a87ecd71, 0x23acdf856638fe, 0x0, 0x0),
	(119, 0xad5ce12546b6a37e, 0x1fb15b58a921ce, 0x0, 0x0),
	(119, 0x9e7ac9e4857b70d9, 0x26c3b7a849e4d7, 0x0, 0x0),
	(119, 0x9e7ac5c4857b70d3, 0x32c3b7a848e8d7, 0x0, 0x0),
	(119, 0x7f9edd66a90f09d6, 0x1ae43c2559aede, 0x0, 0x0),
	(119, 0x6dbea68f73c1461b, 0x3618a0f3bc595f, 0x0, 0x0),
	(119, 0x5ea6ebca3fe18c83, 0x304c61ff14f5d9, 0x0, 0x0),
	(119, 0x2d1de47a66b57b21, 0x2137ab599789ee, 0x0, 0x0),
	(119, 0x1e17f58664d53e96, 0x1a5f2ac9986bfa, 0x0, 0x0),
	(119, 0xc2e1efc2fd25ed4, 0xade92fd0fde1d, 0x0, 0x0),
	(119, 0xc1dda21fdaea4a6, 0x19495d6fe116ee, 0x0, 0x0),
	(118, 0x7bc891e27ffcf131, 0x1191e7ffc8f122, 0x0, 0x0),
	(118, 0x75d3768989ccc3df, 0x1f786672322dd9, 0x0, 0x0),
	(117, 0xf9f947e28ab56b8b, 0xd1d6ad5147e29, 0x0, 0x0),
	(117, 0xf6ff4c7b7154bd02, 0x40bd2a8ede32f, 0x0, 0x0),
	(117, 0xf6ff4c7b6154bd02, 0x40bd2a86de32f, 0x0, 0x0),
	(117, 0xf6f702a8cbb1673e, 0x7ce68dd31540e, 0x0, 0x0),
	(117, 0xef7ee8978d972e44, 0x2274e9b1e9177, 0x0, 0x0),
	(117, 0xe6750d787d7d819d, 0xb981bebe1eb0a, 0x0, 0x0),
	(117, 0xdfbc6d725d7a9e41, 0x82795eba4eb63, 0x0, 0x0),
	(117, 0xc63ef657c1728da5, 0xa5b14e83ea6f7, 0x0, 0x0),
	(117, 0xc039eec7df2744e1, 0x8722e4fbe3779, 0x0, 0x0),
	(117, 0xb9d0f223b5e5b76a, 0x56eda7adc44f0, 0x0, 0x0),
	(117, 0xb0da77e5b4c8f621, 0x846f132da7ee5, 0x0, 0x0),
	(117, 0xaf584951fdbac7cc, 0x33e35dbf8a921, 0x0, 0x0),
	(117, 0xaf519a0bcca9f33f, 0xfccf9533d0598, 0x0, 0x0),
	(117, 0xa052b4737b6d11fa, 0x5f88b6dece2d4, 0x0, 0x0),
	(117, 0x999b294f327ea8f9, 0x9f157e4cf294d, 0x0, 0x0),
	(117, 0x79e5b395ec4eb8b2, 0x4d1d7237a9cda, 0x0, 0x0),
	(117, 0x76e10ededbc474c7, 0xe32e23db7b708, 0x0, 0x0),
	(117, 0x70eb6ed9c1c5760f, 0xf06ea3839b76d, 0x0, 0x0),
	(117, 0x696f596e3918b43b, 0xdc2d189c769af, 0x0, 0x0),
	(117, 0x462ff127b53a8e15, 0xa8715cade48ff, 0x0, 0x0),
	(117, 0x36c0f5d7bb4937a1, 0x85ec92ddebaf0, 0x0, 0x0),
	(117, 0x264874541bff6bc6, 0x63d6ffd82a2e1, 0x0, 0x0),
	(117, 0x168db8ebdc1791db, 0xdb89e83bd71db, 0x0, 0x0),
	(116, 0xf8fa066669eb75aa, 0x2ad76bcb33302, 0x0, 0x0),
	(116, 0xf8f93ece324c73d4, 0x15e7192639be4, 0x0, 0x0),
	(116, 0xf57ad97c9d80b30d, 0x586680dc9f4da, 0x0, 0x0),
	(116, 0xf57a461bbf2d9968, 0xb4cda7eec312, 0x0, 0x0),
	(116, 0xf27c8fd633815f2e, 0x3a7d40e635f89, 0x0, 0x0),
	(116, 0xf07e65f5bc503eda, 0x2dbe051ed7d33, 0x0, 0x0),
	(116, 0xf07c8ed4b3815fae, 0x3afd40e695b89, 0x0, 0x0),
	(116, 0xf07b359a3ada751e, 0x3c572dae2cd66, 0x0, 0x0),
	(116, 0xe53febc18307f4a6, 0x3297f060c1ebf, 0x0, 0x0),
	(116, 0xe23fed7e4c00d1e3, 0x63c580193f5bf, 0x0, 0x0),
	(116, 0xdfdc3c4cc4b6bbb8, 0xeeeb691991e1, 0x0, 0x0),
	(116, 0xd75a8fee49513a76, 0x372e45493bf8a, 0x0, 0x0),
	(116, 0xd05f31edf68b858d, 0x58d0e8b7dbc67, 0x0, 0x0),
	(116, 0xcf9d11ab4a675b1f, 0x7c6d73296ac45, 0x0, 0x0),
	(116, 0xb56dae2a6b910f7d, 0x5f7844eb2a3ad, 0x0, 0x0),
	(116, 0xb2687c15f5f2c6d6, 0x35b1a7d7d41f0, 0x0, 0x0),
	(116, 0xb06fcfa9b1a18dd2, 0x25d8c2c6caf9f, 0x0, 0x0),
	(116, 0xb069df8332d55a7e, 0x3f2d55a660fdc, 0x0, 0x0),
	(116, 0xafaf70cf5b5ea301, 0x4062bd6d79877, 0x0, 0x0),
	(116, 0xadae7db2ec2393d1, 0x45e4e21ba6df3, 0x0, 0x0),
	(116, 0xa52b1c1597afb1b6, 0x36c6faf4d41c6, 0x0, 0x0),
	(116, 0xa529b26b7ed1dc6c, 0x1b1dc5bf6b26c, 0x0, 0x0),
	(116, 0xa52977456ebcf238, 0xe279ebb51774, 0x0, 0x0),
	(116, 0xa22936a6dab18dfe, 0x3fd8c6adb2b64, 0x0, 0x0),
	(116, 0xa02e9b7e741f9c8d, 0x589cfc173f6cb, 0x0, 0x0),
	(116, 0xa02c6c17f5fac6e6, 0x33b1afd7f41b1, 0x0, 0x0),
	(116, 0x9dcb884d23de8f7d, 0x5f78bde25908e, 0x0, 0x0),
	(116, 0x954f67c51be82b5e, 0x3d6a0bec51f37, 0x0, 0x0),
	(116, 0x8f8974f17634f789, 0x48f7963747974, 0x0, 0x0))),
	((5,10),(
	(146, 0x22aa4d9bbadcd7ee, 0x76bbb364aa89b83b, 0xefd6, 0x0),
	(144, 0xefb329becbd0492f, 0x5e9beca66fbf557, 0x7a49, 0x0),
	(143, 0xede3b1721d5baddd, 0x76ae13a371ede6d9, 0x2eed, 0x0),
	(143, 0x9bfa63abc8faf234, 0xd7c4f57197f66ffd, 0xb13, 0x0),
	(142, 0xfbefb6c802757bb9, 0xd5c8026dbefbefbe, 0x13bb, 0x0),
	(142, 0xfbefb68802757bb9, 0xd5c8022dbefbefbe, 0x13bb, 0x0),
	(142, 0xfbefb2081178fd7a, 0xe3d10209befbefbe, 0xbd7, 0x0),
	(142, 0xfbe001f9df85f81f, 0xf43f73f000fbefbe, 0x1f03, 0x0),
	(142, 0xf2e2e2e7fe4ff494, 0xfe4ffce8e8e9feaf, 0x525, 0x0),
	(142, 0xf1f6adb1feadb124, 0xb6aff1b6adf1f6ad, 0x491, 0x0),
	(142, 0xef85f47b9f7cefa2, 0xe7df3bc5f43ee0a0, 0x8be, 0x0),
	(142, 0xe7b97ea8ecf50b6e, 0x15e6e2afd3bceeae, 0xeda, 0x0),
	(142, 0xe7ae8fcece6f49e1, 0x5ece6e7e2ebce9b2, 0x10f2, 0x0),
	(142, 0xe5fcb692432e2cf3, 0x8e98492da7f4ffbf, 0x19e6, 0x0),
	(142, 0xdb107aafff825c7b, 0x483ffeabc11b6f1e, 0x1bc7, 0x0),
	(142, 0xdb107aafff823c7b, 0x883ffeabc11b6f1e, 0x1bc7, 0x0),
	(142, 0xc24d1ebfbd5fe8f3, 0xff57bfaf164865b4, 0x19e2, 0x0),
	(142, 0xbeb1a2ef5f33a4f3, 0xb99f5ee8b1afbe0f, 0x19e4, 0x0),
	(142, 0xbafa7acf9b94c7a1, 0x653b3e6bcbebb3b9, 0x10bc, 0x0),
	(142, 0xbafa3acf9b94c7a1, 0x653b3e6b8bebb3b9, 0x10bc, 0x0),
	(142, 0xbaf1bd8969baf2a7, 0xebb2d237b1ebbb1b, 0x1ca9, 0x0),
	(142, 0xb89a7f869f9690b7, 0x2d3f2c3fcb23bbbb, 0x1da1, 0x0),
	(142, 0xb6eb65f39832daef, 0x698339f4daedb4a5, 0x1eeb, 0x0),
	(142, 0xacfecfec539cd78f, 0x673946fe6fe6a4a4, 0x1e3d, 0x0),
	(142, 0xacaf9f09fe7d932d, 0x37cff21f3ea6b6ad, 0x1699, 0x0),
	(142, 0xa77b96e7b4cd3a6a, 0x9665bced3bdcb7bd, 0xacb, 0x0),
	(142, 0xa3cbafaf5521fbce, 0xf0955ebeba78b515, 0xe7b, 0x0),
	(142, 0x989a7f829f96b9b7, 0xad3f283fcb233bbb, 0x1db3, 0x0),
	(142, 0x890bff8b666dabed, 0xb6ccda3ffa122db6, 0x16fa, 0x0),
	(142, 0x80db6d81fffff81e, 0xfffff036db602aaa, 0xf03, 0x0),
	(142, 0x779d7d73bcfb2a8c, 0x9be7b9d7d73dcca6, 0x62a, 0x0),
	(142, 0x779d7d73bceb2a8c, 0x9ae7b9d7d73dcca6, 0x62a, 0x0),
	(142, 0x6a3b85deaedae73e, 0xeb6eaf743b8add17, 0xf9c, 0x0),
	(142, 0x5ffffff18be8c18b, 0x62fa31ffffff460c, 0x1a30, 0x0),
	(142, 0x5c7729aef16cfefd, 0xe6d1eeb29dc74bba, 0x17ef, 0x0),
	(142, 0x505cbe737faeeaa3, 0xeebfd9cfa74145b4, 0x18aa, 0x0),
	(142, 0x41ec7e6fbdef83ef, 0x3ef7becfc6f04000, 0x1ef8, 0x0),
	(142, 0x3df8fd26ebbb539e, 0x5bbaec97e3f78db6, 0xf39, 0x0),
	(142, 0x3db8fd26ebbb539e, 0x5bbaec97e3b78db6, 0xf39, 0x0),
	(142, 0x2f50af68bdedb7bd, 0xb6f7a2dea15e8aaa, 0x17bd, 0x0),
	(142, 0x2ea09ef38f4f7cb7, 0xde5e39ef20ae9ca7, 0x1da7, 0x0),
	(142, 0x2ca09efbaf4b6cb7, 0xda5ebbef20a69ca7, 0x1da6, 0x0),
	(142, 0x2c78a7df2bfbfa9f, 0xfbfa9f7ca3c68912, 0x1f2b, 0x0),
	(142, 0x2c78a7df2bfbfa9f, 0xfbfa9f7ca3c68802, 0x1f2b, 0x0),
	(142, 0x2b50af68bdedb7bd, 0xb6f7a2dea15a8aaa, 0x17bd, 0x0),
	(142, 0x27bfa367b07eb953, 0xafc1bcd8bfbc87bc, 0x1953, 0x0),
	(142, 0x1d2679f8f59ead31, 0xaf35e3f3cc971fff, 0x1196, 0x0),
	(142, 0x97de2de7aafbe8e, 0xbeabcf68f7d21d17, 0xe2f, 0x0),
	(140, 0xff9fc8e5b72a2aab, 0xa2a76d389fcffb8e, 0x6aa, 0x0),
	(140, 0xff9ec8e1a73a2aab, 0xa2e72c389bcffe8b, 0x6aa, 0x0),
	(140, 0xff8f9ca0e26b2aab, 0xa6b23829cf8fff8f, 0x6aa, 0x0),
	(140, 0xff8f8db0a26b6aab, 0xb6b2286d8f8fff8f, 0x6aa, 0x0),
	(140, 0xff8f8da0a66b6aab, 0xb6b3282d8f8fff8f, 0x6aa, 0x0),
	(140, 0xff6e3b8b2a9b8abc, 0x8ecaa68ee3b7fa52, 0x1ea, 0x0),
	(140, 0xff4d4d9e0dfcfc8d, 0xf9fd83cd9597fc01, 0x589, 0x0),
	(140, 0xff3e3f9e2ada8aa9, 0x8adaa3cfe3e7fe03, 0x4aa, 0x0),
	(140, 0xff3e3f8f2ada8aad, 0x8adaa78fe3e7fa02, 0x5aa, 0x0),
	(140, 0xff3e3f8f2aca8aad, 0x8a9aa78fe3e7fa02, 0x5aa, 0x0),
	(140, 0xff3e3f8b2ada8aad, 0x8adaa68fe3e7fa02, 0x5aa, 0x0),
	(140, 0xff3e3b9e2a9acaa9, 0x9acaa3cee3e7fe03, 0x4aa, 0x0),
	(140, 0xff3e2f8b2bda8aad, 0x8adea68fa3e7fa02, 0x5aa, 0x0),
	(140, 0xff2a6ecb3a9f8ab8, 0x8fcae69bb2a7fb56, 0xea, 0x0),
	(140, 0xfefeba08514d9ef3, 0xcd945082ebfbfafa, 0x67b, 0x0),
	(140, 0xfedb88b0a76e3abb, 0xe3b728688edbfb8e, 0x6ea, 0x0),
	(140, 0xfecaccf0b23f2aae, 0xa7e268799a9bfada, 0x3aa, 0x0),
	(140, 0xfe8b8ca0b26f7aae, 0xf7b268298e8bfedb, 0x3aa, 0x0),
	(140, 0xfe8b8ca0a36f7aae, 0xf7b628298e8bfedb, 0x3aa, 0x0),
	(140, 0xfe7e3f8f2aca8aad, 0x8a9aa78fe3f3fa02, 0x5aa, 0x0),
	(140, 0xfe7e3e8f3a9a9aad, 0xcacae78be3f3fa02, 0x5aa, 0x0),
	(140, 0xfe7e3e8b3a9a9aad, 0xcacae68be3f3fa02, 0x5aa, 0x0),
	(140, 0xfe6b3acb2e8e9ab8, 0xcb8ba69ae6b3fb56, 0xea, 0x0),
	(140, 0xfe2e2a8b6f9fdaad, 0xdfcfb68aa3a3fa02, 0x5aa, 0x0),
	(140, 0xfe2e2a8b6f9bdaad, 0xdecfb68aa3a3fa02, 0x5aa, 0x0),
	(140, 0xfd31ead999ddc45d, 0x1ddcccdabc65fdfd, 0x5d1, 0x0),
	(140, 0xfd31ead999ddc45d, 0x1ddcccdabc65fddd, 0x5d1, 0x0),
	(140, 0xfd31cad99dddc45d, 0x1dddccda9c65ffdf, 0x5d1, 0x0),
	(140, 0xfced868ba7ee4add, 0x93bf2e8b0db9fb26, 0x5da, 0x0),
	(140, 0xfbf9d851e1d2f2b7, 0x7a5c3c50dcfef888, 0x76a, 0x0),
	(140, 0xfbde89a0a67a2eaf, 0xa2f3282c8bdefe8b, 0x7ab, 0x0),
	(140, 0xfbb7bb7a038dc3de, 0x1d8e02f6ef6efb06, 0x3de, 0x0),
	(140, 0xfb8bc8e1b62f2eaf, 0xa7a36c389e8efa8a, 0x7ab, 0x0),
	(140, 0xfb7b7a8b3e8e8eb8, 0x8b8be68af6f6fb56, 0xeb, 0x0),
	(140, 0xfb7b3a8b3e8e8ea8, 0x8b8be68ae6f6fb56, 0xab, 0x0),
	(140, 0xfb6e2bcb2b9a8ea8, 0x8acea69ea3b6ff57, 0xab, 0x0),
	(140, 0xfb6b3e6b6ca8cd5c, 0x98a9b6b3e6b6fb8e, 0x1d5, 0x0),
	(140, 0xfb6a3ecb2a9e8eb9, 0x8bcaa69be2b6fb06, 0x4eb, 0x0),
	(140, 0xfb6a2ada2edf8ea9, 0x8fdba2daa2b6ff07, 0x4ab, 0x0),
	(140, 0xfb3b7a8b3e8e8eb8, 0x8b8be68af6e6fb56, 0xeb, 0x0),
	(140, 0xfb2b2e8b6aceceb8, 0x9b9ab68ba6a6fb56, 0xeb, 0x0),
	(140, 0xfb2b2acb3bcecead, 0x9b9ee69aa6a6fe03, 0x5ab, 0x0),
	(140, 0xfac73f5347bde8f4, 0xbdef1657e71afcd9, 0x178, 0x0),
	(140, 0xfa9b98a1f66e3eaa, 0xe3b37c28cecafada, 0x2ab, 0x0),
	(140, 0xfa8e88a0f67b3ebf, 0xe6f378288b8afa8a, 0x7eb, 0x0),
	(140, 0xfa2a2ade2fcfcea9, 0x9f9fa3daa2a2fb06, 0x4ab, 0x0),
	(140, 0xefebea4c014d9ef3, 0xcd940192bebfbfaf, 0x67b, 0x0),
	(140, 0xefdacca1f33e2aab, 0xa3e67c299adfbb8e, 0x6aa, 0x0),
	(140, 0xefbefb088115cfe3, 0x9d440886fbefbefb, 0x63f, 0x0),
	(140, 0xefbefa0840753bb9, 0xe5701082fbefbefb, 0x4ee, 0x0),
	(140, 0xef9fc8e1b72a6aab, 0xb2a76c389fcfba8a, 0x6aa, 0x0),
	(140, 0xef9ec8e1a73a2bab, 0xa2e72c389bcfbe8b, 0x6ae, 0x0))),
	((5,11),(
	(182, 0xf97ad6a07a65cbdd, 0xd3ed9cffdb7fe736, 0x177a74cbc0ad6b, 0x0),
	(182, 0x6d5cf1393f65afad, 0x56c3fcdbaabb67f8, 0x16beb4df9391e7, 0x0),
	(176, 0x8c9a687557db3bfd, 0x2c98eaeef367bbab, 0x5fee6df5570b, 0x0),
	(176, 0x8c9a686557db3bfd, 0x2c98eafef367bfab, 0x5fee6df5530b, 0x0),
	(176, 0x7ba69dfb5199eb4e, 0xb2ef6ab70f7876ab, 0x396bccc56fdc, 0x0),
	(174, 0xfe528ba17cff3a4f, 0x294ff3f817bd03f9, 0x1e4b9fe7d0ba, 0x0),
	(174, 0xfe35339d1fe34f95, 0x958fe6cbc9f27a6c, 0x153e58ff1739, 0x0),
	(174, 0xf70f2fde8cc77bc3, 0x9e1ded7aa7bcabd6, 0x187bdc662f7e, 0x0),
	(174, 0xee317bdbca5f18f7, 0xd18efaf639b38deb, 0x1de31f4a7b7b, 0x0),
	(174, 0xdef3248049b2faf3, 0x99ef7bdef7bdef7b, 0x19ebe9b24024, 0x0),
	(174, 0xc7bb5e9531ed29d7, 0x5bbc7b3d8df6379b, 0x1d7296f1952f, 0x0),
	(174, 0xc7abde9531ed29d7, 0x7abc7b3d8df6379b, 0x1d7296f1952f, 0x0),
	(174, 0xbb2f35bbadf75af8, 0x9e9ba739c5b4739c, 0x3eb5df6bbb5, 0x0),
	(174, 0xae2ecfb3e80d3ded, 0x6e8eb856ffbfed43, 0x16f79602f9be, 0x0),
	(174, 0x9fb7f92d269adc97, 0xfdbf2edf6c06df6e, 0x1d276b2c9693, 0x0),
	(174, 0x97c05fbf7ee03fbf, 0x407d3a74e802e5cb, 0x1fbf80efdfbf, 0x0),
	(174, 0x93ebb7e7a77636d4, 0xbaf93e34b7bda58f, 0x56d8ddcbcfd, 0x0),
	(174, 0x7ec8af2d7d9bbadd, 0xa26fd36333b998d9, 0x176bbb37d69e, 0x0),
	(174, 0x776cae7eca6e6dfa, 0xa6ddd95de404f753, 0xbf6ceca6fce, 0x0),
	(174, 0x6e15aff07e97964f, 0xb50ecd9d77fdd736, 0x1e4d3d2fc1fe, 0x0),
	(174, 0x3af794fdf9f9a0b3, 0x3deb84979fbf3d24, 0x19a0b3f3f7e5, 0x0),
	(174, 0x3fae97f56bfd616, 0xebf81d613f5f90d7, 0xd0d7fad5fd2, 0x0),
	(173, 0xed749a7dbbe9c5ff, 0x92eb7cb68a0516d3, 0xffa397ddbe5, 0x0),
	(173, 0xeced4de89753eecd, 0x2b737c76dcf3b6e3, 0xb377cae917b, 0x0),
	(172, 0xf7457f3afc9972ea, 0xf5177b0def57bd86, 0x2ba74c9fae7, 0x0),
	(172, 0xef876e9ffb6dc526, 0xb70fbaa4dedbd92a, 0x3251db6ffcb, 0x0),
	(172, 0xef876e9f7b7dc526, 0xb70fbaa4fedbf92a, 0x3251df6f7cb, 0x0),
	(172, 0xed876f9a7b7dc526, 0xb70dbaa4fedbf92a, 0x3251df6f2cf, 0x0),
	(172, 0xed876e9ffb7dc526, 0xb70dbaa4dedbd92a, 0x3251df6ffcb, 0x0),
	(172, 0xed876e9ffb6dc526, 0xb70dbaa4dedbd92a, 0x3251db6ffcb, 0x0),
	(172, 0xed876e9f7b7dc527, 0xb70dbaa4dedbd92a, 0x7251df6f7cb, 0x0),
	(172, 0xed876e9f7b7dc526, 0xb70dbaa4fedbf92a, 0x3251df6f7cb, 0x0),
	(172, 0xe6957ed87b9f2c7b, 0xf54b3ab8cfdf98ea, 0x6f1a7cef0db, 0x0),
	(172, 0xe6957ed87b9f2c7b, 0xf54b3ab8c7df18ea, 0x6f1a7cef0db, 0x0),
	(172, 0xdf2e977be9ecf37d, 0x4ba7da6d86030db2, 0x5f679bcbef7, 0x0),
	(172, 0xdb6d1ee647b7fab4, 0xc5b6dacbb78f6e9a, 0x16aff6f133b, 0x0),
	(172, 0xdb6d1ee647b7fab4, 0xc5b6da4bb78f6e92, 0x16aff6f133b, 0x0),
	(172, 0xda63cfadc6efb761, 0x9e32de9d9f57cdcb, 0x4376fbb1daf, 0x0),
	(172, 0xda63cfadc6efb761, 0x9e32de9d8f578dcb, 0x4376fbb1daf, 0x0),
	(172, 0xd20fff0bfc3d2e57, 0xff825f9ee98cbbcf, 0x753a5e1fe87, 0x0),
	(172, 0xd20fff0bfc3d2e57, 0xff825f4ee98cbb97, 0x753a5e1fe87, 0x0),
	(172, 0xc6c5ed617b0fdee2, 0xbd1b1f7b67df36f7, 0x23bdf86f435, 0x0),
	(172, 0xbbb7778f601ede1e, 0x776eeeeec1dc1bbb, 0x3c3dbc0378f, 0x0),
	(172, 0xb3f9ff68ef6a88d6, 0xfcfe6aceb4a96b9a, 0x3588ab7b8b7, 0x0),
	(172, 0xb3f9ff68ef6a88d6, 0xfcfe6acea5ad2b9a, 0x3588ab7b8b7, 0x0),
	(172, 0xad9dbf5a3deeee9e, 0xedcdab12a8d8aa46, 0x3cbbbbde2d7, 0x0),
	(172, 0xa7a0bf7efde437bf, 0xe82f2e5cb800e9d3, 0x7ef613dfbf7, 0x0),
	(172, 0xa7a09f7efde437bf, 0xc82f2e5cb98ce9d3, 0x7ef613dfbf7, 0x0),
	(172, 0x69ab3e39e8defcf8, 0xe6acb6e56eabb53b, 0xf9fbd8bce3, 0x0),
	(172, 0x5bf6fdbf6e8a55ef, 0xfb7ed5022e8ba205, 0x7bd528bb7ed, 0x0),
	(172, 0x353b5c6cf1fffaf3, 0xd6e566ab498c96ab, 0x67afffc79b1, 0x0),
	(172, 0x2b3647364ecffe9d, 0x1366a6b5fd05fd6b, 0x5cbff9b9367, 0x0),
	(171, 0xf76f6eef1e01edde, 0xdbdbbc3b87b78770, 0x1eede01e3dd, 0x0),
	(171, 0xdb985b467ef6b47a, 0x68676f6f1d7ae3db, 0x178b5bdf98b, 0x0),
	(171, 0xdb465bcbfda8974f, 0x698b6edff9327fed, 0x3cba456ff4f, 0x0),
	(171, 0xdb425bcbfdac974f, 0x690b6edff9327fed, 0x3cba4d6ff4f, 0x0),
	(171, 0xdb425bcbfdac974f, 0x690b6edfe9325fed, 0x3cba4d6ff4f, 0x0),
	(171, 0xdb425bcbfda8974f, 0x690b6edff9327fed, 0x3cba456ff4f, 0x0),
	(171, 0x7d6b66d8c761ef7a, 0x9b5afab9ceb5ce75, 0x17bde1b8c6d, 0x0),
	(170, 0xee38f4bfffe80e97, 0x5e38ee97f2829fd2, 0x1d2e02ffffa, 0x0),
	(170, 0xe35b9de6b7deb534, 0x73b58f46b9c73ac5, 0x595af7dacf, 0x0),
	(170, 0xcdffc7384be3a679, 0xc7ff67316f55ed19, 0x13ccb8fa439, 0x0),
	(170, 0xbef72d7c6e16cb27, 0x69defbe8fe28fe2f, 0x1c9a6d0ec7d, 0x0),
	(170, 0xbcfa61ccb378a5f9, 0xcbe7af9f3ef9f3e, 0x13f4a3d9a67, 0x0),
	(170, 0xbb1cfea6756bb33c, 0xfe71bbed1eaaf16f, 0x799bad5cca, 0x0),
	(170, 0xba1b2ef7ad32cbe6, 0xe9b0bbdf5b45b5f7, 0xcfa6996bde, 0x0),
	(170, 0xb9d706f31c6bfe7a, 0xc1d73b5b6aeeadb5, 0xbcffac719e, 0x0),
	(170, 0xb9a0c0c577b6fdfb, 0x60b3ab9f3ab9f3a, 0x1bf7edbdd46, 0x0),
	(170, 0xb0e97d7c2d7ae556, 0x7d2e1bfe17efd0ff, 0xd54ebd687d, 0x0),
	(170, 0xb0e97d7c25fae556, 0x7d2e1bfe17abd0ff, 0xd54ebf487d, 0x0),
	(170, 0xacdb0f2f6ee25bf5, 0xe1b66b96de6cf6d3, 0x15fb48eede9, 0x0),
	(170, 0xaca6dddc177778e2, 0x76ca6bf6977dd2df, 0x8e3dddd077, 0x0),
	(170, 0xab3327e78eeededc, 0xc999ab534eaae595, 0x76f6eee3cf, 0x0),
	(170, 0xa6d51fe7f9fe7f8c, 0xf156caa2acaa6a8a, 0x63fcff3fcf, 0x0),
	(170, 0xa6d51fe7f9fe7f8c, 0xf156caa2a8aa2a8a, 0x63fcff3fcf, 0x0),
	(170, 0x9f7afb37a07e5b86, 0xbebdf3de2ec6e8f7, 0xc3b4fc0bd9, 0x0),
	(170, 0x9f7afa37a07e5b86, 0xbebdf3de2ec6e8f7, 0xc3b4fc0bd8, 0x0),
	(170, 0x9f67e2635bf786de, 0x8fcdf342d6fed685, 0xf6c3dfb58c, 0x0),
	(170, 0x9bbbbdf4368ceebd, 0x7bbbb271e729cf1c, 0x17aee62d85f, 0x0),
	(170, 0x7fd30fa5e14bbc17, 0xe197fc6fff83ffec, 0x1d07ba50f4b, 0x0),
	(170, 0x7faae3ff0b12f8d3, 0x8eabfc4bd7c7d7a4, 0x1963e91a1ff, 0x0),
	(170, 0x7be3afc8d6def234, 0xeb8fbdece36d8e6f, 0x589ef6d627, 0x0),
	(170, 0x735677dab3f9bec4, 0xdcd59dee6ac6acef, 0x46fb3f9ab7, 0x0),
	(170, 0x735677dab3b9bee4, 0xdcd59dee6ac6acef, 0x4efb3b9ab7, 0x0),
	(170, 0x735677dab3b9bec4, 0xdcd59dee6ac6acef, 0x46fb3b9ab7, 0x0),
	(170, 0x6f7606efa3df187e, 0xc0ddec3bdbabb7b8, 0xfc31f78bee, 0x0),
	(170, 0x6b7adfe2e94ed39b, 0xf6bdac1bbdc77bb0, 0x1b396e52e8f, 0x0),
	(170, 0x6b7adee2eb4ed39b, 0xf6bdac1bddc777b0, 0x1b396e5ae8e, 0x0),
	(170, 0x6b7adee2eb4ed39b, 0xf6bdac1b9dc773b0, 0x1b396e5ae8e, 0x0),
	(170, 0x5fbee2b72d11dbea, 0x8efbf5db73839db7, 0xafb71169da, 0x0),
	(170, 0x5df751067efcc36a, 0x15df75dfbbabbbf7, 0xad867efcc1, 0x0),
	(170, 0x49f3f839d3facec9, 0x3f9f25fe29ef28ff, 0x126e6bf9738, 0x0),
	(170, 0x49f3f839d3face89, 0x3f9f25fe29ef28ff, 0x122e6bf9738, 0x0),
	(170, 0x3adcec3fdd3c6e8b, 0x6e76b9be27abc8fb, 0x1a2ec7977f8, 0x0),
	(170, 0x3adcec3f9d3c6e8b, 0x6e76b9be27abc8fb, 0x1a2ec7973f8, 0x0),
	(170, 0x33cad4f2bd7ebf4e, 0x56a7998eda82b6e3, 0xe5fafd7a9e, 0x0),
	(170, 0x2afb763be1fa7e4f, 0xddbea95b2cc669b5, 0x1e4fcbf0fb8, 0x0),
	(170, 0x177bdee7bbde007a, 0xf7bdd08bbdef7ba2, 0xbc00f7bbce, 0x0),
	(169, 0xfd82fed83f6fee4d, 0x7f41bfb68566a16d, 0xb277f6fc1b, 0x0),
	(169, 0xfd82fed83f6fee4d, 0x7f41bfb68166816d, 0xb277f6fc1b, 0x0))),
	((5,13), (
	(232, 0x1cedcedce00174, 0x1000aa0ba, 0xdb9c002e82a80040, 0x1740039db9),
	(232, 0x1cedcedce00174, 0x3000aa0ba, 0xdb9c002e82a80060, 0x1740039db9),
	(231, 0x4064e650501b1a3e, 0xc10020c454464c45, 0x99c980a88c988a88, 0x1f16360282),
	(230, 0x782007120f0404e5, 0x1200091ce5404150, 0x1c0083c1504054e7, 0x14e4041e09),
	)),
	((6,9), (
	(182, 0xf323c81f64f6b593, 0x99e6afbcffe7beac, 0x1935ade4df0278, 0x0),
	(180, 0x5dde55e665c7a74a, 0xddd65fd87ff0dfd3, 0x2972f1d333d53, 0x0),
	(178, 0x79fa32c73ff337d4, 0xbf3d24730fe19c49, 0x57d99ff9c698, 0x0),
	(176, 0xf5ff7f2f859163c4, 0x7fd7d47795d4f715, 0x11e344d0fa7f, 0x0),
	(176, 0xf1fb7f7f96946394, 0x6fc7d177c5d1f745, 0x14e314b4ff7f, 0x0),
	(176, 0xf1fb7f7f94946394, 0x6fc7d177c5d1f745, 0x14e31494ff7f, 0x0),
	(176, 0xf1fb7f3f96946394, 0x6fc7d177c5d1f745, 0x14e314b4fe7f, 0x0),
	(176, 0xf1fb7f3f94946394, 0x6fc7d177c5d1f745, 0x14e31494fe7f, 0x0),
	(176, 0xd5ff7f2f879163c4, 0x7fd5d47795d4f715, 0x11e344f0fa7f, 0x0),
	(176, 0xd5ff7f2f859163c4, 0x7fd5d47795d4f715, 0x11e344d0fa7f, 0x0),
	(176, 0xd3314d57719ef4f2, 0x4665dbf5b7f6d7ed, 0x2797bcc77559, 0x0),
	(176, 0x74f4ffe2c2537dd5, 0x9797166dd5d5db34, 0x55df6521a3ff, 0x0),
	(176, 0x55e2fef7d457e17d, 0xa3d502f47ddf17a0, 0x5f43f515f7bf, 0x0),
	(175, 0xdcafa1414543f27d, 0x7d4efb9df73bee77, 0x2f93f0a8a0a1, 0x0),
	(175, 0xae37a8d073bfaf66, 0x7b1d7bce07381cf7, 0x19bd7f7382c5, 0x0),
	(174, 0xfecf487d9a4bfe4a, 0x5e6fff4cd2e9665f, 0xa4ffa4b37c2, 0x0),
	(174, 0xfecf487d9a4bfe4a, 0x5e6ffd4cd2e96657, 0xa4ffa4b37c2, 0x0),
	(174, 0xfecf487d9a4bfe4a, 0x5e6ff74cd2e9665d, 0xa4ffa4b37c2, 0x0),
	(174, 0xfda22f11edfed43d, 0x88b7ffcde150f67f, 0x17856ff6f11e, 0x0),
	(174, 0xfd865d5560ebfb57, 0x4c37ffab07fc1abf, 0x1d5bfae0d557, 0x0),
	(174, 0xfd865c5560ebff57, 0x4c37ffab07fc1abf, 0x1d5ffae0d547, 0x0),
	(174, 0xfd865c1560ebff57, 0x4c37ffab07fc1abf, 0x1d5ffae0d507, 0x0),
	(174, 0xfbff127ee923fb91, 0x1ffbfe2748e25c8f, 0x113bf892efc9, 0x0),
	(174, 0xfbff123ee123fb91, 0x1ffbfe2748e25c8f, 0x113bf890ef89, 0x0),
	(174, 0xfbb26a7cad6dd706, 0xc9bbffeb03581aff, 0xc1d76d6a7ca, 0x0),
	(174, 0xfacd497d9a4bfccb, 0x566bff4cd2e9665f, 0x1a67fa4b37d2, 0x0),
	(174, 0xf9e7fffe47123891, 0xfcf3fc491fff1247, 0x1123891c4fff, 0x0),
	(174, 0xf7a62f1169fe643d, 0x8cbdffdde150f77f, 0x1784cff2d11e, 0x0),
	(174, 0xf5a22f11cdfed43d, 0x88b5ffcde150f67f, 0x17856ff6711e, 0x0),
	(174, 0xf384bd6ceafa3d0d, 0xa439fe7add576bcf, 0x16178beae6d7, 0x0),
	(174, 0xf384bd4ceafa3d1d, 0xa439fe7add576bcf, 0x17178beae657, 0x0),
	(174, 0xf384bd4ceafa3d1d, 0xa439fe7ad9536bcf, 0x17178beae657, 0x0),
	(174, 0xf381fd4ceafa3d39, 0xf039fe7acd566bcf, 0x13978beae657, 0x0),
	(174, 0xf381fd4ceafa3d39, 0xf039fe6acd566acf, 0x13978beae657, 0x0),
	(174, 0xf380bd4ceafabd39, 0xa039fe7ad9536bcf, 0x1397abeae657, 0x0),
	(174, 0xf380bd4ceafabd19, 0xa039fe7add576bcf, 0x1317abeae657, 0x0),
	(174, 0xf380bd4ceafabd19, 0xa039fe7ad9536bcf, 0x1317abeae657, 0x0),
	(174, 0xf380bc4ceafabd1d, 0xa039fe7add576bcf, 0x1717abeae647, 0x0),
	(174, 0xf365458d17376afb, 0x54d9faddd953776b, 0x1beadd9d1634, 0x0),
	(174, 0xea47d6b98dd6bcb8, 0x7c4af2d6bfffad69, 0x3a7ad7633ad, 0x0),
	(174, 0xe7c1ac35e35f9dfe, 0xb07cfb70764dc1db, 0xff73f58f586, 0x0),
	(174, 0xe7c1ac35e35f9dfe, 0xb07cfb70760dc1db, 0xff73f58f586, 0x0),
	(174, 0xe5c1ad37e75f94f6, 0xb074fbf0764dc1fb, 0xde53f5cfd96, 0x0),
	(174, 0xd6e3b57b88f6fe23, 0xb8ed742fe75cfe85, 0x188fede23bd5, 0x0),
	(174, 0xd47756ce0e7d6deb, 0x5dc56774ece6e5dc, 0x1af6d7ce0e6d, 0x0),
	(174, 0xd2bac3bd248fc757, 0x6ba975d5effef575, 0x1d5c7e2497b8, 0x0),
	(174, 0xd2ba63bd248fc757, 0xcba975d5fffff575, 0x1d5c7e2497b8, 0x0),
	(174, 0xd2ba63bd248fc757, 0xcba975d5effef575, 0x1d5c7e2497b8, 0x0),
	(174, 0xd0bacabd240fc757, 0x6ba175d5effef575, 0x1d5c7e0497aa, 0x0),
	(174, 0xd0ba4afd242fc747, 0x4ba175d5fffff575, 0x1c5c7e8497ea, 0x0),
	(174, 0xcd57d3f2cfc72718, 0x7d567ef6b4e5adef, 0x31c9c7e69f9, 0x0),
	(174, 0xc6f9e73b6dee7556, 0xf3ec734fc2487e59, 0xd55cef6db9c, 0x0),
	(174, 0xc6f9e73b6dee7556, 0xf3ec730fc2487e19, 0xd55cef6db9c, 0x0),
	(174, 0xbe5e5fcf2e9d18f9, 0x4f4fa5ded5556f74, 0x13e3172e9e7f, 0x0),
	(174, 0xbe5e5fcf2e9d18f9, 0x4f4fa5ded5156f74, 0x13e3172e9e7f, 0x0),
	(174, 0xbe5c5dde2e9d1af8, 0x474fa5ded75d6f74, 0x3eb172e8f77, 0x0),
	(174, 0xbe5c5dde2e9d1af8, 0x474fa5ded71d6f74, 0x3eb172e8f77, 0x0),
	(174, 0xbe5c5dde2e9d18f8, 0x474fa5ded75d6f74, 0x3e3172e8f77, 0x0),
	(174, 0xbe5c57de2e9d1af9, 0x474fa5ded75d6f74, 0x13eb172e8f7d, 0x0),
	(174, 0xbe5c57de2e9d1af9, 0x474fa5ded71d6f74, 0x13eb172e8f7d, 0x0),
	(174, 0xbe5c57de2e9d1af8, 0x474fa5ded75d6f74, 0x3eb172e8f7d, 0x0),
	(174, 0xbe5c57de2e9d1af8, 0x474fa5ded71d6f74, 0x3eb172e8f7d, 0x0),
	(174, 0xbe4c5fde2e9d1af8, 0x464fa5ded75d6f74, 0x3eb172e8f7f, 0x0),
	(174, 0xbe4c5fde2e9d1af8, 0x464fa5ded71d6f74, 0x3eb172e8f7f, 0x0),
	(174, 0xbe4c5dde2e9d1af8, 0x464fa5ded75d6f74, 0x3eb172e8f77, 0x0),
	(174, 0xbe4c5dde2e9d1af8, 0x464fa5ded71d6f74, 0x3eb172e8f77, 0x0),
	(174, 0xbc5c5fde2e1d1af8, 0x4747a5ded75d6f74, 0x3eb170e8f7f, 0x0),
	(174, 0xbc5c5fcf2e9d0afc, 0x4747a5dedd576f74, 0x7ea172e9e7f, 0x0),
	(174, 0xbc5c5fcf2e991afd, 0x4747a5dedd576f74, 0x17eb132e9e7f, 0x0),
	(174, 0xbc5c5fcf2e1d0afd, 0x4747a5dedd576f74, 0x17ea170e9e7f, 0x0),
	(174, 0xbc5c5dcf2e9d0afd, 0x4747a5dedd576f74, 0x17ea172e9e77, 0x0),
	(174, 0xbba7ffd7a62d1169, 0xfcbbbd2a5eef4a97, 0x12d1168cbd7f, 0x0),
	(174, 0xbb1dffd48f4b1fd5, 0xf71bae25ddf7748e, 0x157f1a5e257f, 0x0),
	(174, 0xbb1dffd48f4b1fd5, 0xf71bae25ddb7748e, 0x157f1a5e257f, 0x0),
	(174, 0xba3f6e8526355ff7, 0xdf8bab5cebfae75a, 0x1dff558c942e, 0x0),
	(174, 0xba3f6e8526355ff7, 0xdf8bab5ceaeae75a, 0x1dff558c942e, 0x0),
	(174, 0xba3f6e8524755ff7, 0xdf8bab5cebfae75a, 0x1dff55c4942e, 0x0),
	(174, 0xba3f6e8524755ff7, 0xdf8bab5ceaeae75a, 0x1dff55c4942e, 0x0),
	(174, 0xba3f6e8524755ff7, 0xdf8bab1cebfae71a, 0x1dff55c4942e, 0x0),
	(174, 0xba3f6e8524715ff3, 0xdf8bab1eebfaef1a, 0x19ff51c4942e, 0x0),
	(174, 0xba396e8526751ff7, 0xd38bab7cebfae7da, 0x1dff15cc942e, 0x0),
	(174, 0xba396e8526751ff7, 0xd38bab3cebfae79a, 0x1dff15cc942e, 0x0),
	(174, 0xba39668526751ff7, 0xd38bab7cebfae7da, 0x1dff15cc942c, 0x0),
	(174, 0xb3b7fffecfd0c875, 0xfdb9ae170bfa1d0e, 0x15c2617e6fff, 0x0),
	(174, 0xb3b7ffeacfd0e875, 0xfdb9ae130bfa190e, 0x15c2e17e6aff, 0x0),
	(174, 0xb16a765d0ec1d757, 0xcad1b62feffefe8d, 0x1d5d706e174d, 0x0),
	(174, 0xaf172f47f6f5a3bd, 0x9d1ea7b9c95273bc, 0x17b8b5edfc5e, 0x0),
	(174, 0x9e5ad35afdcb3dce, 0x6b4f33b2a4e4a9b9, 0xe779a77eb59, 0x0),
	(174, 0x9e5a93daefcf15cf, 0x2b4f23b6b4e5adb8, 0x1e751e7eeb79, 0x0),
	(174, 0x9e5a93daedcf55ce, 0x2b4f33b6b4e5adb9, 0xe755e76eb79, 0x0),
	(174, 0x9be3ffdfa62d1169, 0xf8fb3d2a5eef4a97, 0x12d1168cbf7f, 0x0),
	(174, 0x9be3ffdfa62d1169, 0xf8fb3d2a1eef0a97, 0x12d1168cbf7f, 0x0),
	(174, 0x9bbd70bbdb9cc636, 0xd7bb3f8fc5547e3f, 0xd8c673b7ba1, 0x0),
	(174, 0x9bb7ffdfa62d1168, 0xfdbb3d2a5eef4a97, 0x2d1168cbf7f, 0x0),
	(174, 0x9bb3ffdfa62d1169, 0xf9bb3d2a5eef4a97, 0x12d1168cbf7f, 0x0),
	(174, 0x97f153dfcda4c7ee, 0x51fd327cc7fc67c9, 0xefc64b67f79, 0x0),
	(174, 0x97f153dfcda4c7ee, 0x51fd327cc7bc67c9, 0xefc64b67f79, 0x0),
	(174, 0x94f952dfcdf4c7ec, 0x53e532fcc6ec67e9, 0x6fc65f67f69, 0x0),
	(174, 0x94f153dfcdf4c7ac, 0x51e53afcc6ec67eb, 0x6bc65f67f79, 0x0),
	(174, 0x94d953dfcdf4c7ec, 0x536532fcc6ec67e9, 0x6fc65f67f79, 0x0))),
	((6,12), (
	(248, 0x30a9c57dd46e8377, 0xff87ffd6acb5fdf5, 0x8657dfd69ab5fff0, 0x7760bb15df51ca),
	(248, 0x30adc57dd46e8377, 0xff87ffd6acb5fdf5, 0x8657dfd69ab5fff0, 0x7760bb15df51da),
	(242, 0xe12552c34aa4c7b6, 0xffffffdf699f6d6d, 0x490f6d6df32df7ff, 0xdbc64aa58695),
	(236, 0x965d90bddefcbeb, 0x477717753f0fb5e7, 0xdd34873d6f87e577, 0x6be9fbdde84),
	)),
#	extremely slow (2+ hours to verify either one)
#	((6,13), (
#	(333, 0xd1e23d585ca97ef5, 0xcfb3ef4d5bb4a9d0, 0xfdf7fffffefbffed, 0x52ddab2f7cdf3b7f, 0xe953a1abc478b0b9, 0xaf7),
#	(333, 0xd1e23d585ca97ef5, 0xcfb3ef4d5bf4a9d0, 0xfdf7fffffefbffed, 0x52fdab2f7cdf3b7f, 0xe953a1abc478b0b9, 0xaf7),
#	)),
	((7,10), (
	(291, 0xdd76ebb70002f4, 0x2fe970763f39f9d4, 0xb83a5fd2fe8005fd, 0x5dbaec00ae7e73f1, 0xbd0003b7, 0x0),
	(289, 0x5b737ff757d18b, 0xbabe8c5b44098100, 0xda317d5dffd99bff, 0xfeceda0000819022, 0xd18beaef, 0x0),
	)),
	((7,9), (
	(244, 0x17019d2e603a0297, 0xfffff5ff0b4bfa50, 0x74052fe9687fd7f, 0x74a02e033a5cc),
	(251, 0x17019d2e603a0297, 0xfffffffd290bfa50, 0xa0297f4252ffffff, 0x3a5017019d2e603),
	(243, 0x41e70a96950678ad, 0xfffff6ffe8df049b, 0x9e0b6483ec5ffdbf, 0x2d47982a5a543),
	(242, 0x4e9ca57b17b34a1a, 0xd1174c9fbeccda37, 0x72e5d8b666fbf265, 0xb0a59bd1bd4a),
	(241, 0x4f50c97ccf03563c, 0xf3cf798f27f5789a, 0xaf2591eafe4f19e, 	0x3c6ac0f33e93))),
	((7,8), (
	(192, 0xa983a19aa93aa2e1, 0xec6ef3b006e7bb1b, 0x43a2ae4aacc2e0ca, 0x0),
	(186, 0x30fad8c01b00636, 0x8037fffed6ffffd8, 0xd8c01b00636be1, 0x0),
	(186, 0x30fad8c01b00636, 0x8035fffed6ffff58, 0xd8c01b00636be1, 0x0),
	(186, 0x30dad8c01b00636, 0x8037fffed6ffffd8, 0xd8c01b00636b61, 0x0),
	(186, 0x30dad8c01b00636, 0x8035fffed6ffff58, 0xd8c01b00636b61, 0x0))),
	((7,7), (
	(202, 0xd7fc014c34a8e46c, 0x6ae3727c9d8ead3c, 0x4e2a5865007fd679, 0x6c),
	(178, 0xd4060f9fd46ed2ce, 0xc057225a638cb489, 0xe696ec57f3e0, 0x0),
	(153, 0x2cc6b1dc5f937c4c, 0xfa3b8d6334a0e705, 0x323ec9, 0x0),
	(152, 0xd62d4c710b2ba15e, 0x6847195a35e29ca3, 0x3d42ea, 0x0),
	(152, 0x4ece7b2844e31530, 0x910a6f39b94af7a9, 0x65463, 0x0),
	(152, 0x20ff4e327109be70, 0x4726397f8269c1cb, 0x73ec8, 0x0),
	(151, 0x6ffdb581ac964446, 0x4d606b6ffdac0c0d, 0x18889a, 0x0),
	(151, 0x4f26ab8f3043a65a, 0x833c75593cb68c5b, 0x169970, 0x0),
	(151, 0x173d26d0952c6bd2, 0x2a42d92f3a321e13, 0x12f58d, 0x0),
	(150, 0xe07e41c49eab4d5c, 0xaf24704fc0f98e33, 0x7565a, 0x0),
	(150, 0xe07e41c49ea9cd5c, 0xaf24704fc0f98e33, 0x75672, 0x0),
	(150, 0xbd08e94ab1ed7842, 0xf1aa52e217ad5556, 0x843d6, 0x0),
	(150, 0x9ab58f286909d4e6, 0x12c29e35ab351f15, 0xce572, 0x0),
	(150, 0x9ab58f286909d4e6, 0x12c29e35ab351b15, 0xce572, 0x0),
	(150, 0x7cf153a2e7609c4a, 0xdce8b951e7c96ad2, 0xa4720, 0x0),
	(150, 0x547664660eaa6b16, 0xae0cc4cdc55fce7f, 0xd1aca, 0x0),
	(149, 0xfbb30bf90d297ac2, 0x4b09fd0cddf2c034, 0x435e9, 0x0),
	(149, 0xe5f3e800080eeddc, 0x100017cfa72f9f4, 0x3bb77, 0x0),
	(149, 0xe5f3e800080aeddc, 0x100017cfa72f9f4, 0x3bb75, 0x0),
	(149, 0xdd7e58d90a6e0f86, 0x6509b1a7ebb2b0d4, 0x61f07, 0x0),
	(149, 0xd9d911538a7322fc, 0xe51ca889b9b7999e, 0x3f44c, 0x0),
	(149, 0xa903390336fc9a2c, 0xf6cc09cc095ef9f7, 0x34593, 0x0),
	(149, 0x9a6e1af85d20a3d2, 0x4ba1f587659c8f13, 0x4bc50, 0x0),
	(149, 0x969c03bbb9d1f41c, 0xb9dddc039697402e, 0x382f8, 0x0),
	(149, 0x7a0f1d06ca4ebe9e, 0x25360b8f05e7462e, 0x797d7, 0x0),
	(149, 0x52377468193346ac, 0xc98162eec4a679e6, 0x3562c, 0x0),
	(148, 0xd4586578ac48b63e, 0x91a8f530d15b954e, 0x3e368, 0x0),
	(148, 0xd1eb722b65c90136, 0x9d36a276bc5bbaee, 0x36404, 0x0),
	(148, 0x63c74f3b28e17124, 0x38a6e7971e30edb8, 0x12474, 0x0),
	(148, 0x3a2abb34f4095f62, 0x817966eaa2e45051, 0x237d4, 0x0),
	(148, 0x20936e2ff87b519a, 0xf0ffa3b648249249, 0x2cc56, 0x0),
	(148, 0xcf39437de9d5968, 0xcbdf614e79861043, 0xb4d5, 0x0),
	(147, 0xf41a9a7866af4542, 0xd598796560be6499, 0x10a8b, 0x0),
	(147, 0xf30edca069cbb74e, 0x4e5814edc33d3032, 0x1cbb7, 0x0),
	(147, 0xec2ccdaa3177258c, 0xba3156ccd0dc2b50, 0xc693, 0x0),
	(147, 0xe1e9c195e3897e4a, 0x471ea60e5e1d3332, 0x149fa, 0x0),
	(147, 0xbbb32ea441b044ac, 0x360895d33776efdd, 0xd488, 0x0),
	(147, 0xb882b71da82bfe20, 0x5056e3b50476bb75, 0x11ff, 0x0),
	(147, 0xac6246ea08d7c992, 0xac415d8918d5eb5e, 0x1264f, 0x0),
	(147, 0xab44ab3b3b521c1e, 0x2b7373548b568845, 0x1e0e1, 0x0),
	(147, 0xab44ab3a3b521c1e, 0x2b7173548b569865, 0x1e0e1, 0x0),
	(147, 0xa20acbd170ff0ab4, 0xfc3a2f4d411577ba, 0xb543, 0x0),
	(147, 0xa20acbd170ff0aa4, 0xfc3a2f4d411577ba, 0x9543, 0x0),
	(147, 0x9e9303c8a9e6217a, 0x9e544f0325e6f87d, 0x17a11, 0x0),
	(147, 0x99eb0155bf33329a, 0x33f6aa035e645ce8, 0x16533, 0x0),
	(147, 0x976666d11bb5522c, 0xb7622d999ba60841, 0xd12a, 0x0),
	(147, 0x9717cbd86656c0da, 0xa9986f4fa3a66799, 0x16c0d, 0x0),
	(147, 0x8d36cdd4aa750e8c, 0xb954aecdb2c6f03d, 0xc5c2, 0x0),
	(147, 0x8ccab9a86e3d3cf6, 0xf1d856754cc4a794, 0x1bcf2, 0x0),
	(147, 0x8ccab9a84e3d3cf6, 0xf1c856754cc4a794, 0x1bcf2, 0x0),
	(147, 0x8baf4e5f0f0c8edc, 0xc3c3e9cbd7463031, 0xedc4, 0x0),
	(147, 0x8baf4e5f0f0c8adc, 0xc3c3e9cbd7463331, 0xed44, 0x0),
	(147, 0x8bab4e5f0b0486dc, 0x8343e9cb57473b73, 0xed84, 0x0),
	(147, 0x8b91fb55c90275d4, 0x24eab7e274657a9, 0xaeb9, 0x0),
	(147, 0x8abc34beda9a624a, 0x656df4b0f547679b, 0x14919, 0x0),
	(147, 0x8abc34bed89a624a, 0x646df4b0f547679b, 0x14919, 0x0),
	(147, 0x8abc34be9a9a624a, 0x6565f4b0f547679b, 0x14919, 0x0),
	(147, 0x87e34036783b7d9e, 0x7079b00b1f873333, 0x1e6fb, 0x0),
	(147, 0x87e34036583b7d9e, 0x7069b00b1f873333, 0x1e6fb, 0x0),
	(147, 0x865bfb4896d96b08, 0x6da44b7f69844b48, 0x435a, 0x0),
	(147, 0x865bfb4896997b08, 0x65a44b7f69844b48, 0x437a, 0x0),
	(147, 0x7a9595f951358306, 0xb22a7ea6a57ac30d, 0x18306, 0x0),
	(147, 0x6fbeeabaa242908a, 0x915755df7d90b42, 0x14425, 0x0),
	(147, 0x6fbeeabaa202c18e, 0x115755df7d90b42, 0x1c60d, 0x0),
	(147, 0x6fbeeabaa202c18a, 0x115755df7d90b42, 0x1460d, 0x0),
	(147, 0x6fbeeabaa202c08e, 0x115755df7d90b42, 0x1c40d, 0x0),
	(147, 0x65285fb084af8ad6, 0xd48437e8529aa795, 0x1ad47, 0x0),
	(147, 0x65285eb884af0ed6, 0xd48475e8529aa795, 0x1adc3, 0x0),
	(147, 0x61550ff833299d82, 0x53307fc2aa1bb877, 0x106e6, 0x0),
	(147, 0x5e45d0d9c11c95ce, 0xe20e6c2e89eac84d, 0x1cea4, 0x0),
	(147, 0x5e0b191382d3f158, 0x2d07226341eaafd5, 0x6a3f, 0x0),
	(147, 0x5bdada73630d08b0, 0xc31b396d6f69a316, 0x3442, 0x0),
	(147, 0x5adada73730d08f0, 0xc33b396d6d69a316, 0x3c42, 0x0),
	(147, 0x57e07b2855039e16, 0x2a853781fa96cda, 0x1a1e7, 0x0),
	(147, 0x57e07b20d5839e96, 0x6ac13781fa86cd8, 0x1a5e7, 0x0),
	(147, 0x57e07b20d5039ed6, 0x2ac13781fa86cd8, 0x1ade7, 0x0),
	(147, 0x57e07b20d5039e96, 0x2ac13781fa86cd8, 0x1a5e7, 0x0),
	(147, 0x528955fefd7c0c0e, 0xfafdfeaa4529448a, 0x1c0c0, 0x0),
	(147, 0x528955fef77c0c0e, 0xfbbdfeaa4529448a, 0x1c0c0, 0x0),
	(147, 0x528955fef57c0c0e, 0xfabdfeaa4529448a, 0x1c0c0, 0x0),
	(147, 0x524d073235ecc1ba, 0xdeb13382c92b9ce7, 0x1760c, 0x0),
	(147, 0x48563d4b473f62aa, 0xf38b4af1a84a8485, 0x1551b, 0x0),
	(147, 0x48563d4b473f628a, 0xf38b4af1a84a8485, 0x1451b, 0x0),
	(147, 0x43d37d579d814662, 0x6e7aafb2f0b8cc7, 0x1198a, 0x0),
	(147, 0x3d6a5bb23c19908e, 0x60f137695af3649b, 0x1c426, 0x0),
	(147, 0x3d6a5bb23c19908c, 0x60f137695af3649b, 0xc426, 0x0),
	(147, 0x3a66939a1d216fcc, 0x12e167259970bb74, 0xcfda, 0x0),
	(147, 0x3a66939a1521efcc, 0x12a167259970bb74, 0xcfde, 0x0),
	(147, 0x3882386d8771fb6e, 0x3b86d8710471db6e, 0x1db7e, 0x0),
	(147, 0x3882386d8771db6e, 0x3b86d8710471db6e, 0x1db6e, 0x0),
	(147, 0x377c0f5b00f92136, 0x7c036bc0fbb057a8, 0x1b212, 0x0),
	(147, 0x3731da9917dc8672, 0xefa2656e33b2e85d, 0x13984, 0x0),
	(147, 0x33a21377ba2f23ba, 0xd177bb2117322cd1, 0x17713, 0x0),
	(147, 0x33a20377ba2f23ba, 0xd177bb0117322cd1, 0x17713, 0x0),
	(147, 0x3382455f1fdcd0c6, 0xefe3ea8907333033, 0x18c2c, 0x0),
	(147, 0x2c90505dcf753d74, 0xbbcee82824d30b43, 0xbaf2, 0x0),
	(147, 0x24c31c77de9ca9a0, 0xe5efb8e30c90fcfc, 0x1654, 0x0),
	(147, 0x1fd5d70c1ae0d756, 0x1d60c3aeafe0d7ac, 0x1abac, 0x0),
	(147, 0x17c42d6c629765ec, 0xa518dad08fa39327, 0xde9b, 0x0),
	(146, 0xfa7701a773c1833c, 0x79dcb01dcbfa10b, 0x7983, 0x0)
	)),
	((6,10),(
	(203, 0xff65644df640d09b, 0xbe8eddceedc5f777, 0x2c09bec89a9bffbb, 0x364),
	(201, 0x7f5719d5172184e8, 0xeacbbedb7dd357f7, 0x2184e8ab98eafeef, 0x17),
	(199, 0xfaabe8d5f442d18b, 0xfd57d1a162faafff, 0x62d08beac5f557ff, 0x34),
	(199, 0x8e92fd005ea01aff, 0x6fd7db7fb6fafdb7, 0xd6015e802fd25c7b, 0x3f),
	(199, 0x46d9ac2fced7c647, 0xe538eaded5c729fb, 0x98fadcfd0d66d8b7, 0x38),
	(199, 0x36f9d554d7cdbeff, 0x80b1d74cbae34055, 0xdf6cfacaaae7db2a, 0x3f),
	(197, 0x825bb4b3dfedbeff, 0xa5286dbfdb614a52, 0xf7db7fbcd2dda414, 0xf),
	(197, 0x825bb4b3dfedbeff, 0xa52865bfda614a52, 0xf7db7fbcd2dda414, 0xf),
	(195, 0xfff75dd5172184e8, 0xffa3ae4309d717ff, 0x5c8613a2aeebbfff, 0x0),
	(195, 0xfff75dd1172184e8, 0xffa3ae4309d717ff, 0x5c8613a22eebbfff, 0x0),
	(195, 0xffdf5dd5172184e8, 0xffab2e4309d357ff, 0x5c8613a2aeebefff, 0x0),
	(195, 0xffdf5dd5172184e8, 0xffa32e4309d317ff, 0x5c8613a2aeebefff, 0x0),
	(195, 0xffdf5dd5172184e8, 0xbfab2e4309d357f7, 0x5c8613a2aeebefff, 0x0),
	(195, 0xffd77dd1172184e8, 0xffa3ae4309d717ff, 0x5c8613a22efbafff, 0x0),
	(195, 0xffd75dd5172184e8, 0xffa3ae4309d717ff, 0x5c8613a2aeebafff, 0x0),
	(195, 0xffd75dd1172184e8, 0xffa3ae4309d717ff, 0x5c8613a22eebafff, 0x0),
	(195, 0xff775dd5972184e8, 0xffab2e4309d357ff, 0x5c8613a6aeebbbff, 0x0),
	(195, 0xff626cbdfa2c3446, 0xffdac458688d6fff, 0x88b0d17ef4d91bff, 0x1),
	(195, 0xff5f5dd5972184e8, 0xffabae4309d757ff, 0x5c8613a6aeebebff, 0x0),
	(195, 0xff5f5dd5972184e8, 0xffab2e4309d357ff, 0x5c8613a6aeebebff, 0x0),
	(195, 0xff5f5dd5972184e8, 0xbfabae4309d757f7, 0x5c8613a6aeebebff, 0x0),
	(195, 0xff5f5dd5972184e8, 0xbfab2e4309d357f7, 0x5c8613a6aeebebff, 0x0),
	(195, 0xfef4f1da9e0b3343, 0x75e9e1b3361e5ebb, 0xb3341e56e3cbdff, 0x3),
	(195, 0xfedbbc92dda5286c, 0xfedd7614a1baedff, 0xd85296ed24f76dff, 0x0),
	(195, 0xfedbbc92dda5286c, 0xfed97614a1ba6dff, 0xd85296ed24f76dff, 0x0),
	(195, 0xfdd7947759852866, 0xfbe8f3dfef3c5f7d, 0x9852866bb8a7aefe, 0x1),
	(195, 0xfd5d5cf11e242478, 0xbfeebed86df5dff7, 0x789091e23ceaeaff, 0x0),
	(195, 0xfbabe895f542c58b, 0xff57d50b42afabff, 0x468d0abea45f577f, 0x3),
	(195, 0xfb826a7ffd6ef641, 0xf14f84d4ac87ca3f, 0x9bddafff959077f, 0x2),
	(195, 0xfb6f5663d40da6fb, 0xbe9f888b4447e5f7, 0x7d96c0af19abdb7f, 0x3),
	(195, 0xfafcf1db9e0b3343, 0x75e9e1b3361e5ebb, 0xb3341e76e3cfd7f, 0x3),
	(195, 0xfafcf1da9e0b3343, 0x75e9e1b3361e5ebb, 0xb3341e56e3cfd7f, 0x3),
	(195, 0xfaf4f1db9e0b3343, 0x75e9e1b3361e5ebb, 0xb3341e76e3cbd7f, 0x3),
	(195, 0xfaf4f1da9e0b3343, 0x75e9e1b3361e5ebb, 0xb3341e56e3cbd7f, 0x3),
	(195, 0xf77ef14655c90e2d, 0xdae9a7dcef965d6d, 0xd1c24ea98a3dfbbe, 0x2),
	(195, 0xf77df14711cd0a3c, 0xfae9e6dced9e5d7d, 0xf142ce238a3efbbe, 0x0),
	(195, 0xf77cf1c657c90e2c, 0xdae9a7dcef965d6d, 0xd1c24fa98e3cfbbe, 0x0),
	(195, 0xf6d4712e4f87939b, 0xc6f5a36fdb16bd8f, 0x672787c9d238adbf, 0x3),
	(195, 0xf6d4712a4f87939b, 0xc6f5a36fdb16bd8f, 0x672787c95238adbf, 0x3),
	(195, 0xf37d10b7d8389a9b, 0xeada31fb7e316d5f, 0x6564706fb422fb3f, 0x3),
	(195, 0xf36fbde2cea8aeef, 0x9ac9154ccaa24d65, 0xddd455cd1ef7db3e, 0x3),
	(195, 0xf36fbce2ceecaeae, 0x9bc9058cc6824f65, 0xd5d4ddcd1cf7db3e, 0x1),
	(195, 0xf335dcfc586a6746, 0xff4d15bb76a2cbfd, 0x8b995868fceeb33e, 0x1),
	(195, 0xf2ebbb2c55f4c19a, 0x8a79efd86fde7945, 0x660cbea8d3775d3e, 0x1),
	(195, 0xf235dcecd86a6746, 0xff4d15fb7ea2cbfd, 0x8b99586cdceeb13e, 0x1),
	(195, 0xf235dcec586a7746, 0xff4d15fb7ea2cbfd, 0x8bb95868dceeb13e, 0x1),
	(195, 0xdc01c3edb1e49eff, 0x80e5f6dfedbe9c05, 0xfde49e36df0e00ee, 0x3),
	(195, 0xda5bb4a294a50cff, 0xf6db76dfedbb6dbf, 0xfcc294a514b7696f, 0x3),
	(195, 0xda5bb4a294a50cff, 0xf6d976dfedba6dbf, 0xfcc294a514b7696f, 0x3),
	(195, 0xda5bb4a004a52cff, 0xf6dd76dfedbaedbf, 0xfcd2948014b7696f, 0x3),
	(195, 0xda58cf7ffbed2866, 0xdacd6614a19acd6d, 0x9852df7ffbcc696e, 0x1),
	(195, 0xd91b63dfbc4fc08b, 0xb326fadfed7d9337, 0x440fc8f7ef1b626f, 0x3),
	(195, 0xd77f5913d135ac81, 0x3bbf37bb77b3f773, 0x4d6b22f226bfbaf, 0x2),
	(195, 0xd77f5913d135ac81, 0x3bbf373b73b3f773, 0x4d6b22f226bfbaf, 0x2),
	(195, 0xd7659c7645e5beff, 0x828c33cfcf30c505, 0xfdf69e89b8e69bae, 0x3),
	(195, 0xd37f5913d135ad81, 0x3bbf373b73b3f773, 0x6d6b22f226bfb2f, 0x2),
	(195, 0xd37f5913d135ac81, 0x3bbf37bb77b3f773, 0x4d6b22f226bfb2f, 0x2),
	(195, 0xd37f5913d135ac81, 0x3bbf373b73b3f773, 0x4d6b22f226bfb2f, 0x2),
	(195, 0xd3659c764de5be7f, 0xc28c33cfcf30c50d, 0xf9f69ec9b8e69b2e, 0x3),
	(195, 0xd2eef0fadb4f715c, 0xf548a7b337944abd, 0xea3bcb6d7c3ddd2e, 0x0),
	(195, 0xd2e6f0fadb4f715e, 0xf54ca7b33794cabd, 0xea3bcb6d7c3d9d2e, 0x1),
	(195, 0xd1835efbeda9e18b, 0xa30677fb7fb98317, 0x461e56df7deb062f, 0x3),
	(195, 0xc6d7fc2e5da795c9, 0x46dca37ffb14ed8b, 0x4ea796e9d0ffad8f, 0x2),
	(195, 0xc5b73d87d859bada, 0x22ff93333327fd13, 0x6d76686f86f3b68f, 0x1),
	(195, 0xc5b73d87d859bad8, 0x3aff93333327fd73, 0x6d76686f86f3b68f, 0x0),
	(195, 0xc425ffb885ff9710, 0x9975ffd32ffeba65, 0x23a7fe8477fe908e, 0x0),
	(195, 0xc2dd583e9fcfb342, 0xd599b7bcf7b666af, 0xb37cfe5f06aed0f, 0x1),
	(195, 0xbefbbcb64d85286c, 0xf7d97614a1ba6fbf, 0xd85286c9b4f77df7, 0x0),
	(195, 0xbe156b9debc793b3, 0xccbf362b51b3f4cd, 0x37278f5ee75aa1f6, 0x3),
	(195, 0xbe156b9debc393b3, 0xcdbf362b51b3f6cd, 0x37270f5ee75aa1f6, 0x3),
	(195, 0xbe156b9d6bc393b3, 0xcdbf362b51b3f6cd, 0x37270f5ae75aa1f6, 0x3),
	(195, 0xbe152b9d7bc393b3, 0xcdbf362b51b3f6cd, 0x37270f7ae752a1f6, 0x3),
	(195, 0xbd9e0d4eeb7bebc7, 0x5e0e363331b1c1e9, 0x8f5f7b5dcac1e6f6, 0x3),
	(195, 0xbc9cf15fc34f8b1b, 0x9fad4673398ad7e7, 0x6347cb0fea3ce4f7, 0x3),
	(195, 0xbb770e3af53cf695, 0xf595e4fc9ea6bc1, 0xa5bcf2bd71c3bb76, 0x2),
	(195, 0xba00bd2497edbeff, 0xb6fd4057a80afdb7, 0xfdf6dfa492f40177, 0x3),
	(195, 0xb884f5fdd32f8fd0, 0x87edc47b788edf87, 0x2fc7d32efebc8477, 0x0),
	(195, 0xb5d1acf5e9f4dfbd, 0x8b05bd8786f68345, 0xf7ecbe5ebcd62eb6, 0x2),
	(195, 0xb5d1acf5e9f4dfbd, 0x8b04bd8786f48345, 0xf7ecbe5ebcd62eb6, 0x2),
	(195, 0xb3c660fc59ae77ef, 0x6f1d89f4be46e3d9, 0xdfb9d668fc198f36, 0x3),
	(195, 0xb3c660b879ae77ef, 0x6f1d89f4be46e3d9, 0xdfb9d67874198f36, 0x3),
	(195, 0xb1d46cdc6a7f6be7, 0x3f6e967339a5dbf1, 0x9f5bf958ecd8ae36, 0x3),
	(195, 0xb0f9fcb0c8acd8bc, 0xea5f3defdef3e95d, 0xf46cd44c34fe7c36, 0x0),
	(195, 0xb0f9bcb0c8ecccbc, 0xea5f3defdef3e95d, 0xf4ccdc4c34f67c36, 0x0),
	(195, 0xb0f99c90c8ececae, 0xfb5f3defdef3eb7d, 0xd4dcdc4c24e67c36, 0x1),
	(195, 0xb0f99c90c8ececae, 0xfa5f3defdef3e97f, 0xd4dcdc4c24e67c37, 0x1),
	(195, 0xb0f89c90c8ecccae, 0xfb5f3defdef3eb7d, 0xd4ccdc4c24e47c36, 0x1),
	(195, 0xaeaf57378d3dab71, 0x19fdda93256efe61, 0x3b56f2c7b3abd5d6, 0x2),
	(195, 0xa7d0cdf5b0bdcdf4, 0x9964afd7afd49a65, 0xbecef436becc2f96, 0x0),
	(195, 0xa6f85b52dfb32e13, 0x1adff7b7bfed603, 0x21d337ed2b687d97, 0x3),
	(195, 0xa5f89de3cb99efae, 0xca6f2bc48f53d94d, 0xd7de674f1ee47e96, 0x1),
	(195, 0xa5f89de3cb99efae, 0xca6d2bc48f52d94d, 0xd7de674f1ee47e96, 0x1),
	(195, 0xa5d0e5f5f8bdcffc, 0x99278f97a7c79265, 0xffcef47ebe9c2e96, 0x0),
	(195, 0xa5d0e5f5f8bdcdfc, 0x99278f97a7c79265, 0xfecef47ebe9c2e96, 0x0),
	(195, 0x9e876bb9f8ce9fb0, 0x85fba67879977e87, 0x37e5cc7e775b85e7, 0x0),
	(195, 0x9e856bb968ce9fba, 0xc5fbb67879b77e8d, 0x77e5cc5a775a85e6, 0x1),
	(195, 0x9c876bb9e8ce97b8, 0x87fba67879977f85, 0x77a5cc5e775b84e6, 0x0),
	(195, 0x9a5bb4a284a52cff, 0xf6d976dfedba6dbf, 0xfcd2948514b76967, 0x3),
	(195, 0x958bedd32bfccbaf, 0x5b609d4fcae41b69, 0xd74cff532edf46a6, 0x3),
	(195, 0x958bedc3abfccbaf, 0x5b429d4fcae50b69, 0xd74cff570edf46a6, 0x3)
	)),
	((8,9),(
	(328, 0x642863427e0ba730, 0x4fe174ee10ce5d07, 0xbdfebfddfebfdeeb, 0x5d39843b9743f96b, 0x72e83f21630a1370, 0x6),
	(328, 0x642863427e0ba730, 0x4fe174ee14ce5d07, 0xbdfeafddfabfdeeb, 0x5d39943b9743f96b, 0x72e83f21630a1370, 0x6),
	(319, 0xe43863426e0ba732, 0x4de5f4f654ce5d07, 0xbd9eef55eabdde6f, 0xf82e9cca9bcbe9ec, 0x1339741d90b18709)
	)),
	]



def test_colorings():
	for x in list_colorings:
		expect_clique_numbers=x[0]
		for g in x[1]:
			bits=[]
			for y in range(0,g[0]/2):
				if y<64:
					if (g[1]>>y) & 1:
						bits.append(y+1)
				elif y<128:
					if (g[2]>>(y-64)) & 1:
						bits.append(y+1)
				else:
					if (g[3]>>(y-128)) & 1:
						bits.append(y+1)
			graph=nx.circulant_graph(g[0], bits)
			n=(nx.graph_clique_number(graph)+1, nx.graph_clique_number(nx.complement(graph))+1)
			if n[0]>n[1]:
				n=(n[1],n[0])
			if n==expect_clique_numbers:
				print g, ': PASS'
			else:
				print g, ': FAIL (expect:', expect_clique_numbers, ', observed:', n, ')'


test_colorings()
